Influence of localised smooth steps on the instability of a boundary layer

We consider a smooth forward facing step defined by the Gauss error function of height 4-30\% and four times the width of the local boundary layer thickness $\delta_{99}$. The boundary layer flow over a smooth forward-facing stepped plate is studied with particular emphasis on stabilisation and destabilisation of the Tollmien-Schlichting (TS) waves and subsequently on transition. The interaction between TS waves at a range of frequencies and a base flow over a single/two forward facing smooth steps is conducted by linear analysis. The results indicate that for a high frequency TS wave, the amplitude of the TS wave is attenuated in the unstable regime of the neutral stability curve corresponding to a flat plate boundary layer. Furthermore, it is observed that two smooth forward facing steps lead to a more acute reduction of the amplitude of the TS wave. When the height of a step is increased to more than 20\% of the local boundary layer thickness for a fixed width parameter, the TS wave is amplified and thereby a destabilisation effect is introduced. Therefore, stabilisation or destabilisation effect of a smooth step is typically dependent on its shape parameters. To validate the results of the linear stability analysis, where a high-frequency TS wave is damped by the forward facing smooth steps direct numerical simulation (DNS) is performed. The results of the DNS correlate favorably with the linear analysis and show that for the investigated high frequency TS wave, the K-type transition process is altered whereas the onset of the H-type transition is postponed. The results of the DNS suggest that for a high-frequency perturbation $\mathcal{F}=150$ and in the absence of other external perturbations, two forward facing steps of height 5\% and 12\% of the boundary layer thickness delayed H-type transition scenario and completely suppresses it for the K-type transition.

==> pic/071114mtsf2/bashconjpg.sh <==
#!/bin/sh

for file in *.jpg; do mogrify -trim $file; done


==> pic/071114ts/bashconjpg.sh <==
#!/bin/sh

for file in *.jpg; do mogrify -trim $file; done

